Estimation Method under Three-Parameter Generalized Exponential Model: Consistency, Uniqueness and its Applications

In numerous instances, the generalized exponential distribution can be used as an alternative to the most widely used non-regular family of distributions: Weibull, gamma, lognormal with three-parameters when analyzing lifetime or any skewed continuous data. A non-regular family is a class of probability distributions that do not satisfy the regularity conditions typically assumed in classical statistical inference. Some key features of such family of distributions are: support of its probability density function depends on one its parameters; its likelihood function may not be bounded for a certain range of parameter space, hence maximum likelihood estimators do not exist; the likelihood function even may not be differentiable or integrable as needed, hence Fisher Information may not exist or be infinite. Moreover, standard results like MLE existence, consistency, asymptotic normality may fail. Therefore, specialized or robust inferential techniques are needed. This article offers a consistent method for estimating the parameters of a three-parameter generalized exponential distribution that sidesteps the issue of an unbounded likelihood function. The method is hinged on a maximum likelihood estimation of shape and scale parameters that uses a location-invariant statistic. Important estimator properties, such as uniqueness and consistency, are demonstrated for the first time under this approach. In addition, quantile estimates for the assumed distribution are provided. We present a Monte Carlo simulation study along with comparisons to a number of well-known estimation techniques in terms of bias and root mean square error. For illustrative purposes, a real dataset from reliability engineering, has been analyzed and the goodness of fit along with the bootstrap confidence intervals are compared with existing traditional methods.

==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_Bootstrap_CIs_Plot.R <==
rm(list = ls())
library(ggplot2)
library(dplyr)

# Data for beta parameter
gfg_beta <- data.frame(
  method = c("LPF", "LSPF", "MMLE I", "MMLE III"),
  p_est = c(1.0821, 1.0799, 1.2564, 1.0408),  # Dots of 95% CI for Shape
  ci95_low = c(0.7102, 0.7462, 0.9125, 0.6568),
  ci95_up = c(2.3575, 2.3137, 2.8808, 2.1126),
  ci99_low = c(0.6400, 0.6765, 0.8051, 0.5831),
  ci99_up = c(3.4396, 3.7231, 3.7779, 3.1162),
  parameter = "Shape"
)

# Data for alpha parameter
gfg_alpha <- data.frame(
  method = c("LPF", "LSPF", "MMLE I", "MMLE III"),
  p_est = c(91.1620, 91.2659, 85.0422, 92.1752),  # Dots of 95% CI for Scale
  ci95_low = c(56.0280, 56.7866, 53.5170, 57.0883),
  ci95_up = c(132.2849, 130.8569, 113.5426, 137.9524),
  ci99_low = c(48.6631, 48.3591, 46.0003, 48.3295),
  ci99_up = c(149.7184, 147.1999, 129.2398, 157.8311),
  parameter = "Scale"
)

# Data for gamma parameter
gfg_gamma <- data.frame(
  method = c("LPF", "LSPF", "MMLE I", "MMLE III"),
  p_est = c(-2.7991, -2.7673, -2.7578, -1.4577),  #  Dots of 95% CI for Location
  ci95_low = c(-14.1289, -12.8434, -10.9357, -8.8587),
  ci95_up = c(4.4647, 4.5948, 7.4144, 6.7738),
  ci99_low = c(-22.8317, -19.4118, -14.1193, -17.9056),
  ci99_up = c(8.7151, 8.3977, 12.5442, 10.3762),
  parameter = "Location"
)

# Combine the data frames
gfg_combined <- bind_rows(gfg_beta, gfg_alpha, gfg_gamma)

# Reshape the data for ggplot
gfg_long <- data.frame(
  method = rep(gfg_combined$method, times = 2),
  p_est = rep(gfg_combined$p_est, times = 2),
  ci_low = c(gfg_combined$ci95_low, gfg_combined$ci99_low),
  ci_up = c(gfg_combined$ci95_up, gfg_combined$ci99_up),
  interval = rep(c("95% CI", "99% CI"), each = nrow(gfg_combined)),
  parameter = rep(gfg_combined$parameter, times = 2)
)

# Plot with common legend and facets
ggplot(gfg_long, aes(x = method, y = p_est, color = method)) +
  geom_point(size = 3, position = position_dodge(width = 0.5)) +
  geom_errorbar(aes(ymin = ci_low, ymax = ci_up, linetype = interval, group = interaction(method, interval)),
                width = 0.45, size = 0.9, position = position_dodge(width = 0.75)) +
  scale_color_manual(values = c("LPF" = "red", "LSPF" = "purple", "MMLE I" = "black", "MMLE III" = "darkgreen")) +
  scale_linetype_manual(values = c("95% CI" = "dashed", "99% CI" = "solid")) +
  labs(title = "Confidence Intervals with point estimates (in dots)",
       x = "Method",
       y = "Estimate",
       color = "Method",
       linetype = "Confidence Interval") +
  theme_minimal() +
  facet_wrap(~parameter, scales = "free_y")


==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_Fitted_CDFs_Plot.R <==
rm(list = ls())

# electronic Component's data; represents the failures (in months)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane
y <- sort(x_main)
n = length(x_main)
n
summary(y)

# #LSPF
# gg_m <- -2.767357
# aa_m <- 91.265953
# bb_m <- 1.079964
#
# # MMLEI BC
# bb_m <- 1.2564
# aa_m <- 85.0422
# gg_m <- -2.7579
# 
# #MMLEIII
# bb_m <- 1.040836
# aa_m <- 92.175197
# gg_m <- -1.457750
#
# #LPF II (the one in the manuscript)
# bb_m <- 1.082123
# aa_m <- 91.162022
# gg_m <- -2.799093 

F_n <- function(x)
{
  sum(y <= x)/n
}

F_x <- function(x, bb_m, aa_m, gg_m)
{
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  return(F_fit)
}

x <- seq(-50, 600, length.out = 1000)
F_x_emp <- rep(0,length(x))
F_x_fit_LSPF <- rep(0,length(x))
F_x_fit_LPF <- rep(0,length(x))
F_x_fit_MMLEI <- rep(0,length(x))
F_x_fit_MMLEIII <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  F_x_emp[ind1] <- F_n(x[ind1])
  F_x_fit_LSPF[ind1] <- F_x(x[ind1], 1.079964, 91.265953, -2.767357)
  F_x_fit_LPF[ind1] <- F_x(x[ind1], 1.0821, 91.1620, -2.7991 )
  F_x_fit_MMLEI[ind1] <- F_x(x[ind1], 1.2564 ,85.0422, -2.7579)
  F_x_fit_MMLEIII[ind1] <- F_x(x[ind1], 1.040836 ,92.175197 ,-1.457750)
}

# par(cex.sub = 1.20, cex.lab = 1.20, cex.axis=1.20)
par(cex.axis = 1.26, cex.lab = 1.26)
plot(x,F_x_emp,type = "s", lwd = 2, lty=1,  col="blue", ylab = expression(F(x)))
lines(x,F_x_fit_MMLEIII, lty = 6, lwd = 2, col="darkgreen")
lines(x,F_x_fit_MMLEI, lty = 5, lwd = 2, col="black")
lines(x,F_x_fit_LSPF, lty = 3, lwd = 2,col="purple")
lines(x,F_x_fit_LPF, lty = 2, lwd = 2,col="red")
legend(425, 0.55, c("Empirical", "LPF", "LSPF", "MMLE I", "MMLE III"), 
       col = c("blue", "red","purple", "black","darkgreen"), text.col = "black",
       lty = 1:5, pch = rep(19,5), lwd = rep(2,5), merge = FALSE)



==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_Goodness_of_Fit_CvM_Tests.R <==
# rm(list = ls())
rm(list = ls())
library(goftest)
# electronic Component's data; represents the failures (in months)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97)
y <- sort(x_main)
nn = length(x_main)
nn
hist(x_main, freq = FALSE)

# #LSPF
# gg_m <- -2.767357
# aa_m <- 91.265953
# bb_m <- 1.079964
#
# # MMLEI BC
# bb_m <- 1.2564
# aa_m <- 85.0422
# gg_m <- -2.7579
# 
# #MMLEIII
# bb_m <- 1.040836
# aa_m <- 92.175197
# gg_m <- -1.457750
#
#LPF II (the one in the manuscript)
bb_m <- 1.082123
aa_m <- 91.162022
gg_m <- -2.799093

F_x_fit <- function(x)
{
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  return(F_fit)
}

BB <- 1 / (12*nn) 
for(ind3 in 1:nn)
{
  BB <- BB + (((2*ind3-1)/(2*nn)) - F_x_fit(y[ind3]))^2
}
BB

p_val <- pCvM(BB, n = Inf, lower.tail = FALSE)
y
c(bb_m,aa_m,gg_m)
c(BB,p_val)
round(c(BB,p_val), digits = 4)

==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_LPF.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

###################  DATA-ANALYSIS:ESTIMATION  ###################

rm(list = ls())
library(doParallel)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)

# electronic Component's data; represents the failures (in months)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane

n = length(x_main)
n
hist(x_main, freq = FALSE)


# LPF

x <- x_main
x1 <- min(x)
xn <- max(x)
w_num <- x - x1
w <- w_num

l_1 <- function(param)
{
  aa <- param[1]
  bb <- param[2]
  I1_int <- function(t) # integrand with limit 0 to 1
  {
    u <- t/(1-t)
    a1 <- (u + w)/aa
    a2 <- 1 - exp( (-1) * a1 )
    a3 <- prod(a2)
    
    a4 <- sum(a1)
    a6 <- log(a2)
    # return((bb/aa)^n * exp((-1) * a4) * (a3^(bb-1))  / ((1-t)^2))
    # return(exp( n*log(bb) - n*log(aa) - a4 - (2*log(1-t))) * (a3^(bb-1)) )
    return(exp( n*log(bb) - n*log(aa) ) * exp(-a4 - (2*log(1-t)))* (a3^(bb-1)) )
    # removed factorial(n)
  }
  
  h1 <- 0.002
  t <- seq(0,1, by = h1)
  n1 <- length(t)
  y <- I1_int(t[2])
  for(ind1 in 3:(n1-2))
  {
    y <- y + 2*I1_int(t[ind1])
  }
  I1 <- (h1/2) * (y + I1_int(t[n1-1]))
  return((-1) * log(I1))
}

n2 <- 200
aaa <- seq(75, 150, length.out = n2)
bbb <- seq(0.5, 1.5, length.out = n2)


z2 <- matrix(0, nrow = n2, ncol = n2)
for (k in 1:n2)
{
  zl <- rep(0, n2)
  zl <- foreach(l = 1:n2, .combine = cbind) %dopar%
  {
    par_ag <- c(aaa[k], bbb[l])
    l_1(par_ag)
  }
  z2[k, ] <- zl
}
stopCluster(cl)
dim(z2)
contour(aaa, bbb, z2, xlab = expression(alpha), ylab = expression(beta))
mylevel = seq(max(z2),min(z2), length.out =  100)
par(cex.sub = 1.26, cex.axis = 1.26, cex.lab = 1.26)
# par(cex.sub = 1.25, cex.lab = 1.25, cex.axis=1.25)
contour(aaa, bbb, (-1)*z2, levels = (-1)*mylevel ,
        xlim = c(80,110), ylim = c(0.7,1.5),
        xlab = expression(alpha), ylab = expression(beta),
        labcex = 0.9)
ind_aaa <- which(z2 == min(z2), arr.ind = TRUE)
which(z2 == min(z2), arr.ind = TRUE)
aa_m <- aaa[ind_aaa[1]]
bb_m <- bbb[ind_aaa[2]]
aa_m
bb_m

a_b_0 <- optim(c(aa_m,bb_m), l_1 )$par
alpha_w_e <- a_b_0[1]  #step-1
beta_w_e <- a_b_0[2]

gamma_init <- x1

h_3 <- function(t)
{
  ((1- (t^beta_w_e))^n) / (1-t)
}
# out6 <- alpha_int * integrate(h_3,0,Inf)$value
h3 <- 0.002
zzz <- seq(0,0.999, by = h3)
n1 <- length(zzz)
y1_zzz <- h_3(zzz[1])
for(ind3 in 2:(n1-1))
{
  zzz1 <- zzz[ind3]
  y1_zzz <- y1_zzz + (2 * h_3(zzz1))
}
out6 <- alpha_w_e * (h3/2) * ( y1_zzz + h_3(zzz[n1]))

gamma_w_e <- gamma_init - out6

c(beta_w_e, alpha_w_e, gamma_w_e)
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

q_p_bc <- gamma_w_e - (alpha_w_e * log(1 - pp^(1/beta_w_e)))
c(bb_m, alpha_w_e, gamma_w_e,q_p_bc)

LPF_II <- c(beta_w_e, alpha_w_e, gamma_w_e)
round(LPF_II, digits = 4)
round(q_p_bc, digits = 4)

###################  DATA-ANALYSIS: KS test  ###################


rm(list = ls())
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)


#LPF
bb_m <- 1.082123  
aa_m <- 91.162022 
gg_m <- -2.799093 


F_x <- function(x)
{
  F_n <- sum(y <= x)/n
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  return(c(F_n,F_fit))
}

x <- seq(-100, 800, length.out = 6000)
F_x_emp <- rep(0,length(x))
F_x_fit <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  outt1 <- F_x(x[ind1])
  F_x_emp[ind1] <- outt1[1]
  F_x_fit[ind1] <- outt1[2]
}
plot(x,F_x_emp, type = "l")
lines(x,F_x_fit)


D_n <- function(x)
{
  F_n <- sum(y <= x)/n

  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  # return(c(F_n,F_fit))
  return((abs(F_n - F_fit)))
}

min(y)
max(y)
x <- seq(-100, 800, length.out = 6000)
D_n_x <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  D_n_x[ind1] <- D_n(x[ind1])
}
D <- max(D_n_x)
D
# which(D_n_x == max(D_n_x))
Q_KS <- function(eld)
{
  if(eld == 0)
  {
    return(1)
  }else{
    Q_ks <- 0
    for(ind2 in 1:10000)
    {
      Q_ks <- Q_ks + (2 * ((-1)^(ind2-1)) * exp((-1) * 2 * ((ind2*eld)^2)))
    }
    return(Q_ks)
  }
}
en <- sqrt(n)
point_D <- (en + 0.12 + 0.11/en)*D
p_value <- Q_KS(point_D)
c(D,p_value)


####################  DATA-ANALYSIS: BOOTSTRAP CONFIDENCE INTERVAL RESULTS  ###################

rm(list = ls())
library(doParallel)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane 
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)


#LPF
gamma_a <- -2.799093
alpha_a <- 91.162022 
beta_a <- 1.082123 

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]) #not to overload your computera
registerDoParallel(cl)

n2 <- 25000
n22 <- 10000
AA <- rep(0,3)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x1 <- min(x) 
    xn <- max(x) 
    w_num <- x - x1
    w <- w_num
    
    l_1 <- function(param)
    {
      aa <- param[1]
      bb <- param[2]
      I1_int <- function(t) # integrand with limit 0 to 1
      {
        u <- t/(1-t)
        a1 <- (u + w)/aa
        a2 <- 1 - exp( (-1) * a1 )
        a3 <- prod(a2)
        
        a4 <- sum(a1)
        a6 <- log(a2)
        # return(factorial(n) * (exp(n * log(bb) - n * log(aa))) * exp((-1) * a4) * (a3^(bb-1))  / ((1-t)^2))
        return(exp(n*log(bb) - n*log(aa) - a4 - (2*log(1-t))) * (a3^(bb-1)) )
        
      }
      
      h1 <- 0.002
      t <- seq(0,1, by = h1)
      n1 <- length(t)
      y <- I1_int(t[2])
      for(ind1 in 3:(n1-2))
      {
        y <- y + 2*I1_int(t[ind1])
      }
      I1 <- (h1/2) * (y + I1_int(t[n1-1]))
      return((-1) * log(I1))
    }
    
    a_b_0 <- optim(c(alpha_a,beta_a), l_1)$par
    
    alpha_w_e <- a_b_0[1]  #step-1
    beta_w_e <- a_b_0[2]
    
    if(beta_w_e <= 12)
    {
      gamma_init <- x1
      
      h_3 <- function(t)
      {
        ((1- (t^beta_w_e))^n) / (1-t)
      }
      # out6 <- alpha_int * integrate(h_3,0,Inf)$value
      h3 <- 0.002
      zzz <- seq(0,0.999, by = h3)
      n1 <- length(zzz)
      y1_zzz <- h_3(zzz[1])
      for(ind3 in 2:(n1-1))
      {
        zzz1 <- zzz[ind3]
        y1_zzz <- y1_zzz + (2 * h_3(zzz1))
      }
      out6 <- alpha_w_e * (h3/2) * ( y1_zzz + h_3(zzz[n1]))
      
      gamma_w_e <- gamma_init - out6
      c(beta_w_e, alpha_w_e, gamma_w_e)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:3,1:n22]


a_l <- 0.05
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
p_r
rbind(CI_beta, CI_alpha, CI_gamma)

a_l <- 0.01
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
p_r
rbind(CI_beta, CI_alpha, CI_gamma)
# write.csv(AA, file="LPF_AA_newdataset_10000_simulations_0.csv")




==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_LSPF.R <==

###################  DATA-ANALYSIS:ESTIMATION  ###################

rm(list = ls())
library(doParallel)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)

# electronic Component's data; represents the failures (in months)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane

n = length(x_main)
n
hist(x_main, freq = FALSE)

# LSPF

x <- x_main

x1 <- min(x)
xn <- max(x)
w_num <- x - x1
w_denom <- xn -x1
w <- w_num/w_denom
w
h_1 <- function(aa, bb, gg)
{
  x1_pos <- which(x==x1)
  x_shif <- x[-x1_pos]
  out1 <- (x_shif - gg)
  out2 <- exp((-1) * (out1 /aa) )
  out3 <- 1 - (bb * out2)
  out4 <- 1 - out2
  out5 <- (out1 * out3)/out4
  return(mean(out5) - aa)
}

h_2 <- function(aa, bb, gg)
{
  out1 <- (x - gg)
  out2 <- exp((-1) * (out1 /aa) )
  out3 <- 1 - (bb * out2)
  out4 <- 1 - out2
  out5 <- (out1 * out3)/out4
  return(mean(out5) - aa)
}

l_1 <- function(bb)
{
  I2_int <- function(u)
  {
    
    I1_int <- function(u,t) # integrand with limit 0 to 1
    {
      v <- t/(1-t)
      a1 <- u + (w*v)
      a2 <- 1 - exp( (-1) * a1 )
      a3 <- prod(a2)
      
      a4 <- sum(a1)
      a6 <- log(a2)
      ## likelihood
      # return(exp(log(factorial(n)) + n*log(bb) + (n-2)*log(v) - a4 + ((bb-1) * log(a3)) - (2*log(1-t))) ) # LIKELIHOOD
      ## derivative of likelihood
      return(exp( n*log(bb) + (n-2)*log(v) - a4 + ((bb-1) * log(a3)) - (2*log(1-t))) * ((n/bb) + sum(a6)))
      
    }
    
    h1 <- 0.002
    t <- seq(0,1, by = h1)
    n1 <- length(t)
    y <- I1_int(u,t[1])
    for(ind1 in 2:(n1-2))
    {
      y <- y + 2*I1_int(u,t[ind1])
    }
    I1 <- (h1/2) * (y + I1_int(u,t[n1-1]))
    return(I1)
    
  }
  
  #making the upper limit as one
  
  h2 <- 0.002
  z <- seq(0,1, by = h2)
  n1 <- length(z)
  y1 <- I2_int(z[2]/(1-z[2])) / (1-z[2])^2
  for(ind2 in 3:(n1-2))
  {
    z1 <- z[ind2]
    y1 <- y1 + (2 * I2_int(z1/(1-z1)) / (1-z1)^2)
  }
  I2 <- (h2/2) * ( y1 + I2_int(z[n1-1]/(1-z[n1-1])) / (1-z[n1-1])^2 )
  
  return(I2)
  
}

bbb <- seq(0.1,5,length.out = 20)
out1 <- rep(0,length(bbb))
out1 <- foreach(indd=1:length(bbb), .combine = cbind) %dopar%
  {
    
    l_1(bbb[indd])
    
  }
out1
plot(bbb,out1,"l",xlab = expression(beta), ylab = "likelihood")

lines(bbb,rep(0,length(bbb)))
# ind_bbb <- which(out1 == max(out1))
# b_lu <- c(bbb[ind_bbb-2], bbb[ind_bbb], bbb[ind_bbb+2])

loo <- 0.95 # b_lu[1]
upp <- 1.15 # b_lu[3]
beta_w_e <- uniroot(l_1, lower = loo, upper = upp)$root  #step-1
# beta_w_e <- optim(b_lu[2],l_1, method = "Brent", lower = loo, upper = upp)$par
gamma_int <- x1                                            #step-2
alpha_int <- uniroot(h_1, lower = 0.1, upper = 150, bb = beta_w_e, gg = gamma_int)$root    #step-2

h_3 <- function(t)
{
  ((1- (t^beta_w_e))^n) / (1-t)
}

h3 <- 0.002
zzz <- seq(0,0.999, by = h3)
n1 <- length(zzz)
y1_zzz <- h_3(zzz[1])
for(ind3 in 2:(n1-1))
{
  zzz1 <- zzz[ind3]
  y1_zzz <- y1_zzz + (2 * h_3(zzz1))
}
out6 <- alpha_int * (h3/2) * ( y1_zzz + h_3(zzz[n1]))

gamma_w_e <- gamma_int - out6  #step-3
alpha_w_e <- uniroot(h_2, lower = 0.1, upper = 150, bb = beta_w_e, gg = gamma_w_e)$root    #step-3

beta_w_e <- bb_m
alpha_w_e <- aa_m
gamma_w_e <- gg_m
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

q_p_bc <- gamma_w_e - (alpha_w_e * log(1 - pp^(1/beta_w_e)))
c(bb_m, alpha_w_e, gamma_w_e,q_p_bc)

LSPF <- c(beta_w_e, alpha_w_e, gamma_w_e)
round(LSPF, digits = 4)
round(q_p_bc, digits = 4)


####################  DATA-ANALYSIS: KS-TEST RESULTS  ###################
rm(list = ls())
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane 
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)


#LSPF
gg_m <- -2.767357
aa_m <- 91.265953 
bb_m <- 1.079964

F_x <- function(x)
{
  F_n <- sum(y <= x)/n
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  return(c(F_n,F_fit))
}

x <- seq(-100, 800, length.out = 6000)
F_x_emp <- rep(0,length(x))
F_x_fit <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  outt1 <- F_x(x[ind1])
  F_x_emp[ind1] <- outt1[1]
  F_x_fit[ind1] <- outt1[2]
}
plot(x,F_x_emp, type = "l")
lines(x,F_x_fit)


D_n <- function(x)
{
  F_n <- sum(y <= x)/n
  
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  # return(c(F_n,F_fit))
  return((abs(F_n - F_fit)))
}

min(y)
max(y)
x <- seq(-100, 800, length.out = 6000)
D_n_x <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  D_n_x[ind1] <- D_n(x[ind1])
}
D <- max(D_n_x)
D
# which(D_n_x == max(D_n_x))
Q_KS <- function(eld)
{
  if(eld == 0)
  {
    return(1)
  }else{
    Q_ks <- 0
    for(ind2 in 1:10000)
    {
      Q_ks <- Q_ks + (2 * ((-1)^(ind2-1)) * exp((-1) * 2 * ((ind2*eld)^2)))
    }
    return(Q_ks)
  }
}
en <- sqrt(n)
point_D <- (en + 0.12 + 0.11/en)*D
p_value <- Q_KS(point_D)
c(D,p_value)


####################  DATA-ANALYSIS: BOOTSTRAP CONFIDENCE INTERVAL RESULTS  ###################

#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane 
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)


#LSPF
gamma_a <- -2.767357
alpha_a <- 91.265953
beta_a <- 1.079964


#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]) #not to overload your computera
registerDoParallel(cl)

n2 <- 12000
n22 <- 10000
AA <- rep(0,3)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    # x <- sort(x)
    # x1 <- x[1]
    # xn <- x[n]
    x1 <- min(x) 
    xn <- max(x) 
    w_num <- x - x1
    w_denom <- xn  -x1
    w <- w_num/w_denom 
    
    h_1 <- function(aa, bb, gg)
    {
      x1_pos <- which(x==x1)
      x_shif <- x[-x1_pos]
      out1 <- (x_shif - gg)
      out2 <- exp((-1) * (out1 /aa) )
      out3 <- 1 - (bb * out2)
      out4 <- 1 - out2
      out5 <- (out1 * out3)/out4
      return(mean(out5) - aa)
    }
    
    h_2 <- function(aa, bb, gg)
    {
      out1 <- (x - gg)
      out2 <- exp((-1) * (out1 /aa) )
      out3 <- 1 - (bb * out2)
      out4 <- 1 - out2
      out5 <- (out1 * out3)/out4
      return(mean(out5) - aa)
    }
    
    l_1 <- function(bb)
    {
      I2_int <- function(u)
      {
        
        I1_int <- function(u,t) # integrand with limit 0 to 1
        {
          v <- t/(1-t)
          a1 <- u + (w*v)
          a2 <- 1 - exp( (-1) * a1 )
          a3 <- prod(a2)
          
          a4 <- sum(a1)
          a6 <- log(a2)
          # return(factorial(n) * (bb^n) * (v^(n-2)) * exp((-1) * a4) * a3 * ((n/bb) + sum(a6)) / ((1-t)^2))
          return(exp(log(factorial(n)) + n*log(bb) + (n-2)*log(v) - a4 + ((bb-1) * log(a3)) - (2*log(1-t))) * ((n/bb) + sum(a6)))
          
        }
        
        h1 <- 0.002
        t <- seq(0,1, by = h1)
        n1 <- length(t)
        y <- I1_int(u,t[1])
        for(ind1 in 2:(n1-2))
        {
          y <- y + 2*I1_int(u,t[ind1])
        }
        I1 <- (h1/2) * (y + I1_int(u,t[n1-1]))
        return(I1)
        
      }
      
      #making the upper limit as one 
      
      h2 <- 0.002
      z <- seq(0,1, by = h2)
      n1 <- length(z)
      y1 <- I2_int(z[2]/(1-z[2])) / (1-z[2])^2
      for(ind2 in 3:(n1-2))
      {
        z1 <- z[ind2]
        y1 <- y1 + (2 * I2_int(z1/(1-z1)) / (1-z1)^2)
      }
      I2 <- (h2/2) * ( y1 + I2_int(z[n1-1]/(1-z[n1-1])) / (1-z[n1-1])^2 )
      
      return(I2)
      
    }
    
    
    loo <- 0.005
    upp <- 12
    
    if(l_1(loo) >= 0 && l_1(upp) <= 0)
    {
      
      beta_w_e <- uniroot(l_1, lower = loo, upper = upp)$root  #step-1
      
      gamma_int <- x1                                            #step-2
      alpha_int <- uniroot(h_1, lower = 0.001, upper = 200, bb = beta_w_e, gg = gamma_int)$root    #step-2
      
      h_3 <- function(t)
      {
        ((1- (t^beta_w_e))^n) / (1-t)
      }
      # out6 <- alpha_int * integrate(h_3,0,Inf)$value
      h3 <- 0.002
      zzz <- seq(0,0.999, by = h3)
      n1 <- length(zzz)
      y1_zzz <- h_3(zzz[1])
      for(ind3 in 2:(n1-1))
      {
        zzz1 <- zzz[ind3]
        y1_zzz <- y1_zzz + (2 * h_3(zzz1))
      }
      out6 <- alpha_int * (h3/2) * ( y1_zzz + h_3(zzz[n1]))
      
      gamma_w_e <- gamma_int - out6  #step-3
      alpha_w_e <- uniroot(h_2, lower = 0.001, upper = 200, bb = beta_w_e, gg = gamma_w_e)$root    #step-3
      
      c(beta_w_e, alpha_w_e, gamma_w_e)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:3,1:n22]


a_l <- 0.05
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
p_r
rbind(CI_beta, CI_alpha, CI_gamma)

a_l <- 0.01
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
p_r
rbind(CI_beta, CI_alpha, CI_gamma)
# write.csv(AA, file="LSPF_AA_newdataset_10000_simulations_0.csv")



==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_MMLE_I.R <==

###################  DATA-ANALYSIS:ESTIMATION  ###################

rm(list = ls())
library(doParallel)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)

# electronic Component's data; represents the failures (in months)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane 

n = length(x_main)
n
# hist(x_main, freq = FALSE)

pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

# MMLE I

x <- x_main
x <- sort(x)
gg_init <- x[1]
x_o <- x[-1]
x <- x_o - gg_init

elll <- function(aa)
{
  
  z <- x / aa
  b1 <- exp(-z)
  
  bb <- (-1/(n-1)) * log(1 - b1)
  bb <- 1/sum(bb)
  
  b2 <- log(1-b1)
  b2 <- ((-1) * (aa/(n-1)) * sum(b2))^(n-1)
  b3 <- b1 * ((1-b1)^(bb-1))
  return( log(prod(b3)) - log(b2) )
  # return( (prod(b3)/b2) )
}

aaa <- seq(1,500,length.out = 2000)

out1 <- rep(0,length(aaa))
out1 <- foreach(indd=1:length(aaa), .combine = cbind) %dopar%
  {
    
    elll(aaa[indd])
    
  }

plot(aaa,out1,"l",xlab = expression(alpha), ylab = "log-likelihood")
ind_aaa <- which(out1 == max(out1))
a_lu <- c(aaa[ind_aaa-2], aaa[ind_aaa], aaa[ind_aaa+2])
a_lu
aa_init <- optim(a_lu[2], elll, method = "Brent", lower = a_lu[1] , upper = a_lu[3], control = list(fnscale=-1))$par

# x_1 <- seq(0.7, 1.6, by = 0.001)
# z2 <- rep(0,length(x_1))
# for(k in 1:length(x_1))
# {
#   vec_aa <- x_1[k]
#   z2[k]<- elll(vec_aa)
# }
# 
# a_g_0 <- which(z2 == max(z2))
# aa_m <- x_1[a_g_0[1]]

z <- x / aa_init
b1 <- exp(-z)

bb_init <-(-1/(n-1)) * log(1 - b1)
bb_init <- 1/sum(bb_init)

#step-2

h_3 <- function(t)
{
  ((1- (t^bb_init))^n) / (1-t)
}
# out6 <- alpha_int * integrate(h_3,0,Inf)$value
h3 <- 0.002
zzz <- seq(0,0.999, by = h3)
n1 <- length(zzz)
y1_zzz <- h_3(zzz[1])
for(ind3 in 2:(n1-1))
{
  zzz1 <- zzz[ind3]
  y1_zzz <- y1_zzz + (2 * h_3(zzz1))
}
out6 <- aa_init * (h3/2) * ( y1_zzz + h_3(zzz[n1]))

gg_bc <- gg_init - out6  #step-3

x <- x_o - gg_bc

elll <- function(aa)
{
  
  z <- x / aa
  b1 <- exp(-z)
  
  bb <- (-1/(n-1)) * log(1 - b1)
  bb <- 1/sum(bb)
  
  b2 <- log(1-b1)
  b2 <- ((-1) * (aa/(n-1)) * sum(b2))^(n-1)
  b3 <- b1 * ((1-b1)^(bb-1))
  return( log(prod(b3)) - log(b2) )
  # return( (prod(b3)/b2) )
}

aaaa <- seq(1,500,length.out = 2000)

out1 <- rep(0,length(aaa))
for(indd_00 in 1:length(aaaa))
{
  
  out1[indd_00] <- elll(aaaa[indd_00])
  
}

plot(aaaa,out1,"l",xlab = expression(alpha), ylab = "log-likelihood")
ind_aaaa <- which(out1 == max(out1))
a_lu <- c(aaaa[ind_aaaa-2], aaa[ind_aaaa], aaa[ind_aaaa+2])

aa_bc <- optim(a_lu[2], elll, method = "Brent", lower = a_lu[1] , upper = a_lu[3], control = list(fnscale=-1))$par

z <- x / aa_bc
b1 <- exp(-z)

bb_bc <-(-1/(n-1)) * log(1 - b1)
bb_bc <- 1/sum(bb_bc)

q_p_bc <- gg_bc - (aa_bc * log(1 - pp^(1/bb_bc)))
c(bb_bc, aa_bc, gg_bc,q_p_bc)

MMLEI <- c(bb_bc, aa_bc, gg_bc)
round(MMLEI, digits = 4)
round(q_p_bc, digits = 4)


####################  DATA-ANALYSIS: KS-TEST RESULTS  ###################
rm(list = ls())
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane 
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)

# MMLEI bias-corrected
bb_m <- 1.2563701  
aa_m <- 85.0422041  
gg_m <- -2.7578550 

F_x <- function(x)
{
  F_n <- sum(y <= x)/n
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  return(c(F_n,F_fit))
}

x <- seq(-100, 800, length.out = 6000)
F_x_emp <- rep(0,length(x))
F_x_fit <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  outt1 <- F_x(x[ind1])
  F_x_emp[ind1] <- outt1[1]
  F_x_fit[ind1] <- outt1[2]
}
plot(x,F_x_emp, type = "l")
lines(x,F_x_fit)


D_n <- function(x)
{
  F_n <- sum(y <= x)/n
  
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  # return(c(F_n,F_fit))
  return((abs(F_n - F_fit)))
}

min(y)
max(y)
x <- seq(-100, 800, length.out = 6000)
D_n_x <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  D_n_x[ind1] <- D_n(x[ind1])
}
D <- max(D_n_x)
D
# which(D_n_x == max(D_n_x))
Q_KS <- function(eld)
{
  if(eld == 0)
  {
    return(1)
  }else{
    Q_ks <- 0
    for(ind2 in 1:10000)
    {
      Q_ks <- Q_ks + (2 * ((-1)^(ind2-1)) * exp((-1) * 2 * ((ind2*eld)^2)))
    }
    return(Q_ks)
  }
}
en <- sqrt(n)
point_D <- (en + 0.12 + 0.11/en)*D
p_value <- Q_KS(point_D)
c(D,p_value)
round(c(D,p_value), digits = 4)


####################  DATA-ANALYSIS: BOOTSTRAP CONFIDENCE INTERVAL RESULTS  ###################

rm(list = ls())
library(doParallel)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane 

y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)

#MMLEI
beta_a <- 1.2563701  
alpha_a <- 85.0422041  
gamma_a <- -2.7578550


#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computera
registerDoParallel(cl)

n2 <- 11000
n22 <- 10000
AA <- rep(0,3)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  { 
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x <- sort(x)
    gg_init <- x[1]
    x_o <- x[-1]
    x <- x_o - gg_init
    
    elll <- function(aa)
    {
      
      z <- x / aa
      b1 <- exp(-z)
      
      bb <- (-1/(n-1)) * log(1 - b1)
      bb <- 1/sum(bb)
      
      b2 <- log(1-b1)
      b2 <- ((-1) * (aa/(n-1)) * sum(b2))^(n-1)
      b3 <- b1 * ((1-b1)^(bb-1))
      return( log(prod(b3)) - log(b2) )
      # return( (prod(b3)/b2) )
    }
    
    
    aa_init <- optim(alpha_a, elll, method = "Brent", lower = 0.1 , upper = 150, control = list(fnscale=-1))$par
    
    
    z <- x / aa_init
    b1 <- exp(-z)
    
    bb_init <-(-1/(n-1)) * log(1 - b1)
    bb_init <- 1/sum(bb_init)
    
    #step-2
    
    h_3 <- function(t)
    {
      ((1- (t^bb_init))^n) / (1-t)
    }
    # out6 <- alpha_int * integrate(h_3,0,Inf)$value
    h3 <- 0.002
    zzz <- seq(0,0.999, by = h3)
    n1 <- length(zzz)
    y1_zzz <- h_3(zzz[1])
    for(ind3 in 2:(n1-1))
    {
      zzz1 <- zzz[ind3]
      y1_zzz <- y1_zzz + (2 * h_3(zzz1))
    }
    out6 <- aa_init * (h3/2) * ( y1_zzz + h_3(zzz[n1]))
    
    gg_bc <- gg_init - out6  #step-3
    
    x <- x_o - gg_bc
    
    elll <- function(aa)
    {
      
      z <- x / aa
      b1 <- exp(-z)
      
      bb <- (-1/(n-1)) * log(1 - b1)
      bb <- 1/sum(bb)
      
      b2 <- log(1-b1)
      b2 <- ((-1) * (aa/(n-1)) * sum(b2))^(n-1)
      b3 <- b1 * ((1-b1)^(bb-1))
      return( log(prod(b3)) - log(b2) )
      # return( (prod(b3)/b2) )
    }
    
    
    aa_bc <- optim(alpha_a, elll, method = "Brent", lower = 0.1 , upper = 150, control = list(fnscale=-1))$par
    
    
    z <- x / aa_bc
    b1 <- exp(-z)
    
    bb_bc <-(-1/(n-1)) * log(1 - b1)
    bb_bc <- 1/sum(bb_bc)
    
     
    
    if(bb_bc <= 12) 
    {
      c(bb_bc, aa_bc, gg_bc) # ,q_p_bc)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:3,1:n22]

a_l <- 0.05
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)

rbind(CI_beta, CI_alpha, CI_gamma)

a_l <- 0.01
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)

rbind(CI_beta, CI_alpha, CI_gamma)

==> Rcodes/Illustrative_Example_Electronic_Lifetimes/DA_MMLE_III.R <==

###################  DATA-ANALYSIS:ESTIMATION  ###################

rm(list = ls())
library(doParallel)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)

# electronic Component's data; represents the failures (in months)
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane

n = length(x_main)
n
hist(x_main, freq = FALSE)


# MMLE III
x <- x_main
x <- sort(x)
elll <- function(par12)
{
  aa <- par12[1]
  gg <- par12[2]

  # # for small beta 0.25 initial c(0.75,-0.02) and sometimes for n = 20(with any beta)
  # z <- (x - gg) / aa
  # b1 <- exp(-z)
  # b2 <- (1-b1)
  # bb <- log(b2)
  # bb <- -n / sum(bb)
  # b3 <- b2[-1]
  # return((-1) * exp(n *(log(bb) - log(aa))) * exp(-sum(z))
  #        * ((prod(b3))^(bb-1))
  #        * ( (x[1] - gg) * ((b2[1])^(bb-1)) ) / (x[2] - gg))   # for small beta 0.25 initial c(0.75,-0.02)

  # for beta>=1 and n>=50
  # if(x[1] > gg && aa > 0){
  z <- (x - gg) / aa
  b1 <- exp(-z)
  b2 <- (1-b1)
  b4 <- log(b2)
  bb <- -n / sum(b4)
  return((-1) * ( (n*log(bb)) - (n*log(aa)) - sum(z) - log(x[2] - gg)
                  + ((bb-1)*sum(b4[-1]))
                  + log((x[1] - gg) * ((b2[1])^(bb-1))) ))   # for beta>=1 and n>=50
  # }else{
  #   return(10^10)
  # }

}
n2 <- 200
aaa <- seq(80, 110, length.out = n2)
ggg <- seq(-5,-0.5, length.out = n2)

z2<-matrix(0,nrow = n2,ncol = n2)
for(k in 1:n2)
{
  zl <- rep(0,n2)
  zl <- foreach(l=1:n2, .combine = cbind) %dopar%
  {
    par_ag <- c(aaa[k],ggg[l])
    elll(par_ag)
  }
  z2[k,] <- zl
}
stopCluster(cl)
dim(z2)
# contour(aaa, ggg, z2, xlab=expression(alpha), ylab = expression(gamma)) #, xlim = c(0,1), ylim = c(0,0.02))
contour(aaa, ggg, z2, ylim = c(-3,-0.5), xlim = c(80,105), nlevels = 50, xlab = expression(alpha), ylab = expression(beta))
ind_aaa <- which(z2 == min(z2), arr.ind = TRUE)
# which(z2 == max(z2), arr.ind = TRUE)
aa_0 <- aaa[ind_aaa[1]]
gg_0 <- ggg[ind_aaa[2]]
aa_0
gg_0

repeat{

  a_g_0 <- optim(c(aa_0, gg_0), elll)$par
  warnings()
  aa_m <- a_g_0[1]
  gg_m <- a_g_0[2]

  if (abs(aa_m - aa_0) < 10^{-5} &&  abs(gg_m - gg_0) < 10^{-5}){
    break
  }
  aa_0 <- aa_m
  gg_0 <- gg_m

}

z <- (x - gg_m) / aa_m
b1 <- exp(-z)
b2 <- (1-b1)
bb <- log(b2)
bb_m <- -n / sum(bb)

beta_w_e <- bb_m
alpha_w_e <- aa_m
gamma_w_e <- gg_m
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

q_p_bc <- gamma_w_e - (alpha_w_e * log(1 - pp^(1/beta_w_e)))
c(bb_m, alpha_w_e, gamma_w_e,q_p_bc)

MMLEIII <- c(beta_w_e, alpha_w_e, gamma_w_e)
round(MMLEIII, digits = 4)
round(q_p_bc, digits = 4)


###################  DATA-ANALYSIS: KS test  ###################


rm(list = ls())
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)


#MMLEIII
bb_m <- 1.040836
aa_m <- 92.175197
gg_m <- -1.457750


F_x <- function(x)
{
  F_n <- sum(y <= x)/n
  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  return(c(F_n,F_fit))
}

x <- seq(-100, 800, length.out = 6000)
F_x_emp <- rep(0,length(x))
F_x_fit <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  outt1 <- F_x(x[ind1])
  F_x_emp[ind1] <- outt1[1]
  F_x_fit[ind1] <- outt1[2]
}
plot(x,F_x_emp, type = "l")
lines(x,F_x_fit)


D_n <- function(x)
{
  F_n <- sum(y <= x)/n

  F_fit <- if(x < gg_m)
  {
    0
  }else{
    (1 - exp((-1) * (x - gg_m)/aa_m))^bb_m
  }
  # return(c(F_n,F_fit))
  return((abs(F_n - F_fit)))
}

min(y)
max(y)
x <- seq(-100, 800, length.out = 6000)
D_n_x <- rep(0,length(x))
for(ind1 in 1:length(x))
{
  D_n_x[ind1] <- D_n(x[ind1])
}
D <- max(D_n_x)
D
# which(D_n_x == max(D_n_x))
Q_KS <- function(eld)
{
  if(eld == 0)
  {
    return(1)
  }else{
    Q_ks <- 0
    for(ind2 in 1:10000)
    {
      Q_ks <- Q_ks + (2 * ((-1)^(ind2-1)) * exp((-1) * 2 * ((ind2*eld)^2)))
    }
    return(Q_ks)
  }
}
en <- sqrt(n)
point_D <- (en + 0.12 + 0.11/en)*D
p_value <- Q_KS(point_D)
c(D,p_value)


####################  DATA-ANALYSIS: BOOTSTRAP CONFIDENCE INTERVAL RESULTS  ###################

rm(list = ls())
x_main <- c(0.15, 2.37, 2.90, 7.39, 7.99, 12.05, 15.17, 17.56,
            22.40, 34.84, 35.39, 36.38, 39.52, 41.07, 46.50, 50.52,
            52.54, 58.91, 58.93, 66.71, 71.48, 71.84, 77.66, 79.31,
            80.90, 90.87, 91.22, 96.35, 108.92, 112.26, 122.71, 126.87,
            127.05, 137.96, 167.59, 183.53, 282.49, 335.33, 341.19, 409.97) # the failure times of the air conditioning system of an airplane
y <- sort(x_main)
n = length(x_main)
n
hist(x_main, freq = FALSE)

#MMLEIII
beta_a <- 1.040836
alpha_a <- 92.175197
gamma_a <- -1.457750


#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computera
registerDoParallel(cl)

n2 <- 15000
n22 <- 10000
AA <- rep(0,3)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {

    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x <- sort(x)
    elll <- function(par12)
    {
      aa <- par12[1]
      gg <- par12[2]

      # # for small beta 0.25 initial c(0.75,-0.02) and sometimes for n = 20(with any beta)
      # z <- (x - gg) / aa
      # b1 <- exp(-z)
      # b2 <- (1-b1)
      # bb <- log(b2)
      # bb <- -n / sum(bb)
      # b3 <- b2[-1]
      # return((-1) * ((bb/aa)^n) * exp(-sum(z))
      #        * ((prod(b3))^(bb-1))
      #        * ( (x[1] - gg) * ((b2[1])^(bb-1)) ) / (x[2] - gg))   # for small beta 0.25 initial c(0.75,-0.02)

      # for beta>=1 and n>=50
      if(x[1] > gg && aa > 0){
        z <- (x - gg) / aa
        b1 <- exp(-z)
        b2 <- (1-b1)
        b4 <- log(b2)
        bb <- -n / sum(b4)
        return((-1) * ( (n*log(bb)) - (n*log(aa)) - sum(z) - log(x[2] - gg)
                        + ((bb-1)*sum(b4[-1]))
                        + log((x[1] - gg) * ((b2[1])^(bb-1))) ))   # for beta>=1 and n>=50
      }else{
        return(10^10)
      }
    }


    aa_0 <- alpha_a
    gg_0 <- gamma_a
    repeat{

      a_g_0 <- optim(c(aa_0, gg_0), elll)$par
      warnings()
      aa_m <- a_g_0[1]
      gg_m <- a_g_0[2]

      if (abs(aa_m - aa_0) < 10^{-5} &&  abs(gg_m - gg_0) < 10^{-5}){
        break
      }
      aa_0 <- aa_m
      gg_0 <- gg_m

    }

    z <- (x - gg_m) / aa_m
    b1 <- exp(-z)
    b2 <- (1-b1)
    bb <- log(b2)
    bb_m <- -n / sum(bb)

    if(
      bb_m <= 12 && is.nan(bb_m) != TRUE)
    {
      c(bb_m, aa_m, gg_m)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:3,1:n22]


a_l <- 0.05
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
p_r
rbind(CI_beta, CI_alpha, CI_gamma)

a_l <- 0.01
c((a_l*n22/2), (((1-a_l)*n22 + (a_l*n22/2))))

beta_mle <- AA[1,]
beta_mle <- sort(beta_mle)
CI_beta <- c(beta_mle[(a_l*n22/2)],beta_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_beta
hist(beta_mle, freq = FALSE)
length(beta_mle)


alpha_mle <- AA[2,]
alpha_mle <- sort(alpha_mle)
CI_alpha <- c(alpha_mle[(a_l*n22/2)],alpha_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_alpha
hist(alpha_mle, freq = FALSE)
length(alpha_mle)


gamma_mle <- AA[3,]
gamma_mle <- sort(gamma_mle)
CI_gamma <- c(gamma_mle[(a_l*n22/2)],gamma_mle[(((1-a_l)*n22 + (a_l*n22/2)))])
CI_gamma
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
p_r
rbind(CI_beta, CI_alpha, CI_gamma)
# write.csv(AA, file="MMLE_III_AA_newdataset_10000_simulations_0.csv")



==> Rcodes/Monte_Carlo_Simulations/LPF_Parameter_and_Quantile_Estimation.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
strt <- Sys.time()
n = 50
n
beta_a <- 1
alpha_a <- 1
gamma_a <- 0
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)
#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)

n2 <- 10500 #25000
n22 <- 10000 #10000
AA <- rep(0,12)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x1 <- min(x) 
    xn <- max(x) 
    w_num <- x - x1
    w <- w_num
    
    l_1 <- function(param)
    {
      aa <- param[1]
      bb <- param[2]
      I1_int <- function(t) # integrand with limit 0 to 1
      {
        u <- t/(1-t)
        a1 <- (u + w)/aa
        a2 <- 1 - exp( (-1) * a1 )
        a3 <- prod(a2)
        
        a4 <- sum(a1)
        a6 <- log(a2)
        # return(factorial(n) * (exp(n * log(bb) - n * log(aa))) * exp((-1) * a4) * (a3^(bb-1))  / ((1-t)^2))
        return(exp( n*log(bb) - n*log(aa) - a4 - (2*log(1-t))) * (a3^(bb-1)) )
        # removed factorial(n)
      }
      
      h1 <- 0.002
      t <- seq(0,1, by = h1)
      n1 <- length(t)
      y <- I1_int(t[2])
      for(ind1 in 3:(n1-2))
      {
        y <- y + 2*I1_int(t[ind1])
      }
      I1 <- (h1/2) * (y + I1_int(t[n1-1]))
      return((-1) * log(I1))
    }
    
    a_b_0 <- optim(c(alpha_a,beta_a), l_1)$par
    
    alpha_w_e <- a_b_0[1]  #step-1
    beta_w_e <- a_b_0[2]
    
    if(beta_w_e <= 8)
    {
      gamma_init <- x1
      
      h_3 <- function(t)
      {
        ((1- (t^beta_w_e))^n) / (1-t)
      }
      # out6 <- alpha_int * integrate(h_3,0,Inf)$value
      h3 <- 0.002
      zzz <- seq(0,0.999, by = h3)
      n1 <- length(zzz)
      y1_zzz <- h_3(zzz[1])
      for(ind3 in 2:(n1-1))
      {
        zzz1 <- zzz[ind3]
        y1_zzz <- y1_zzz + (2 * h_3(zzz1))
      }
      out6 <- alpha_w_e * (h3/2) * ( y1_zzz + h_3(zzz[n1]))
      
      gamma_w_e <- gamma_init - out6
      q_p_w <- gamma_w_e - (alpha_w_e * log(1 - pp^(1/beta_w_e)))
      c(beta_w_e, alpha_w_e, gamma_w_e,q_p_w)
      
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:12,1:n22]

beta_mle <- AA[1,]
hist(beta_mle, freq = FALSE)
length(beta_mle)
beta_mle_est <- mean(beta_mle)
bias_beta_mle_est <- beta_mle_est - beta_a
rmse_beta_mle_est <- sqrt(mean((beta_mle - beta_a)^2))

alpha_mle <- AA[2,]
hist(alpha_mle, freq = FALSE)
length(alpha_mle)
alpha_mle_est <- mean(alpha_mle)
bias_alpha_mle_est <- alpha_mle_est - alpha_a
rmse_alpha_mle_est <- sqrt(mean((alpha_mle - alpha_a)^2))

gamma_mle <- AA[3,]
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
gamma_mle_est <- mean(gamma_mle)
bias_gamma_mle_est <- gamma_mle_est - gamma_a
rmse_gamma_mle_est <- sqrt(mean((gamma_mle - gamma_a)^2))

rbind(c(beta_a, beta_mle_est, bias_beta_mle_est, rmse_beta_mle_est), 
      c(alpha_a, alpha_mle_est,bias_alpha_mle_est,rmse_alpha_mle_est), 
      c(gamma_a, gamma_mle_est, bias_gamma_mle_est, rmse_gamma_mle_est))
p_r
c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r)

q_p <- gamma_a - (alpha_a * log(1 - pp^(1/beta_a)))
par_q_p <- c(beta_a, alpha_a, gamma_a, q_p)
q_s <- numeric()
for(ind4 in 1:12)
{
  ests <- AA[ind4,]
  mean_ests <- mean(ests)
  bias_p <- mean_ests - par_q_p[ind4]
  rmse_p <- sqrt(mean((ests - par_q_p[ind4])^2))
  q_s <- rbind(q_s, c(par_q_p[ind4], mean_ests, bias_p,rmse_p))
}
pp_bias <- q_s[-(1:3),3]
pp_rmse <- q_s[-(1:3),4]
round(cbind(pp, pp_bias, pp_rmse), digits = 4)
round(c(bias_beta_mle_est, rmse_beta_mle_est, 
        bias_alpha_mle_est, rmse_alpha_mle_est, 
        bias_gamma_mle_est, rmse_gamma_mle_est, p_r), digits = 4)
Sys.time()-strt


==> Rcodes/Monte_Carlo_Simulations/LSPF_Parameter_and_Quantile_Estimation.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
strt <- Sys.time()
n = 50
n
beta_a <- 1
alpha_a <- 1
gamma_a <- 0
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer
registerDoParallel(cl)

n2 <- 10500
n22 <- 10000
AA <- rep(0,12)
AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
{
  
  unif_rv <- runif(n,0,1)
  x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
  x1 <- min(x) 
  xn <- max(x) 
  w_num <- x - x1
  w_denom <- xn -x1
  w <- w_num/w_denom 
  
  h_1 <- function(aa, bb, gg)
  {
    x1_pos <- which(x==x1)
    x_shif <- x[-x1_pos]
    out1 <- (x_shif - gg)
    out2 <- exp((-1) * (out1 /aa) )
    out3 <- 1 - (bb * out2)
    out4 <- 1 - out2
    out5 <- (out1 * out3)/out4
    return(mean(out5) - aa)
  }
  
  h_2 <- function(aa, bb, gg)
  {
    out1 <- (x - gg)
    out2 <- exp((-1) * (out1 /aa) )
    out3 <- 1 - (bb * out2)
    out4 <- 1 - out2
    out5 <- (out1 * out3)/out4
    return(mean(out5) - aa)
  }
  
  l_1 <- function(bb)
  {
    I2_int <- function(u)
    {
      
      I1_int <- function(u,t) # integrand with limit 0 to 1
      {
        v <- t/(1-t)
        a1 <- u + (w*v)
        a2 <- 1 - exp( (-1) * a1 )
        a3 <- prod(a2)
        
        a4 <- sum(a1)
        a6 <- log(a2)
        # return(factorial(n) * (bb^n) * (v^(n-2)) * exp((-1) * a4) * a3 * ((n/bb) + sum(a6)) / ((1-t)^2))
        return(exp(log(factorial(n)) + n*log(bb) + (n-2)*log(v) - a4 + ((bb-1) * log(a3)) - (2*log(1-t))) * ((n/bb) + sum(a6)))
        
      }
      
      h1 <- 0.002
      t <- seq(0,1, by = h1)
      n1 <- length(t)
      y <- I1_int(u,t[1])
      for(ind1 in 2:(n1-2))
      {
        y <- y + 2*I1_int(u,t[ind1])
      }
      I1 <- (h1/2) * (y + I1_int(u,t[n1-1]))
      return(I1)
      
    }
    
    #making the upper limit as one 
    
    h2 <- 0.002
    z <- seq(0,1, by = h2)
    n1 <- length(z)
    y1 <- I2_int(z[2]/(1-z[2])) / (1-z[2])^2
    for(ind2 in 3:(n1-2))
    {
      z1 <- z[ind2]
      y1 <- y1 + (2 * I2_int(z1/(1-z1)) / (1-z1)^2)
    }
    I2 <- (h2/2) * ( y1 + I2_int(z[n1-1]/(1-z[n1-1])) / (1-z[n1-1])^2 )
    
    return(I2)
    
  }
  
  
  loo <- 0.005
  upp <- 8
  
  if(l_1(loo) >= 0 && l_1(upp) <= 0)
    # if(l_1(0.1) < 0 && l_1(6) > 0 || l_1(0.1) > 0 && l_1(6) < 0 || is.na(l_1(0.1)) == FALSE || is.na(l_1(6)) == FALSE)
  {
    
    beta_w_e <- uniroot(l_1, lower = loo, upper = upp)$root  #step-1
    
    gamma_int <- x1                                            #step-2
    alpha_int <- uniroot(h_1, lower = 0.001, upper = 10, bb = beta_w_e, gg = gamma_int)$root    #step-2
    
    h_3 <- function(t)
    {
      ((1- (t^beta_w_e))^n) / (1-t)
    }
    # out6 <- alpha_int * integrate(h_3,0,Inf)$value
    h3 <- 0.002
    zzz <- seq(0,0.999, by = h3)
    n1 <- length(zzz)
    y1_zzz <- h_3(zzz[1])
    for(ind3 in 2:(n1-1))
    {
      zzz1 <- zzz[ind3]
      y1_zzz <- y1_zzz + (2 * h_3(zzz1))
    }
    out6 <- alpha_int * (h3/2) * ( y1_zzz + h_3(zzz[n1]))
    
    gamma_w_e <- gamma_int - out6  #step-3
    alpha_w_e <- uniroot(h_2, lower = 0.001, upper = 10, bb = beta_w_e, gg = gamma_w_e)$root    #step-3
    
    q_p_w <- gamma_w_e - (alpha_w_e * log(1 - pp^(1/beta_w_e)))
    c(beta_w_e, alpha_w_e, gamma_w_e,q_p_w)
  }
}

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:12,1:n22]

beta_mle <- AA[1,]
hist(beta_mle, freq = FALSE)
length(beta_mle)
beta_mle_est <- mean(beta_mle)
bias_beta_mle_est <- beta_mle_est - beta_a
rmse_beta_mle_est <- sqrt(mean((beta_mle - beta_a)^2))

alpha_mle <- AA[2,]
hist(alpha_mle, freq = FALSE)
length(alpha_mle)
alpha_mle_est <- mean(alpha_mle)
bias_alpha_mle_est <- alpha_mle_est - alpha_a
rmse_alpha_mle_est <- sqrt(mean((alpha_mle - alpha_a)^2))

gamma_mle <- AA[3,]
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
gamma_mle_est <- mean(gamma_mle)
bias_gamma_mle_est <- gamma_mle_est - gamma_a
rmse_gamma_mle_est <- sqrt(mean((gamma_mle - gamma_a)^2))

rbind(c(beta_a, beta_mle_est, bias_beta_mle_est, rmse_beta_mle_est), 
      c(alpha_a, alpha_mle_est,bias_alpha_mle_est,rmse_alpha_mle_est), 
      c(gamma_a, gamma_mle_est, bias_gamma_mle_est, rmse_gamma_mle_est))
p_r
c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r)

q_p <- gamma_a - (alpha_a * log(1 - pp^(1/beta_a)))
par_q_p <- c(beta_a, alpha_a, gamma_a, q_p)
q_s <- numeric()
for(ind4 in 1:12)
{
  ests <- AA[ind4,]
  mean_ests <- mean(ests)
  bias_p <- mean_ests - par_q_p[ind4]
  rmse_p <- sqrt(mean((ests - par_q_p[ind4])^2))
  q_s <- rbind(q_s, c(par_q_p[ind4], mean_ests, bias_p,rmse_p))
}
pp_bias <- q_s[-(1:3),3]
pp_rmse <- q_s[-(1:3),4]
round(cbind(pp, pp_bias, pp_rmse), digits = 4)
c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r)
Sys.time()-strt

==> Rcodes/Monte_Carlo_Simulations/MLE_Parameter_and_Quantile_Estimation.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
strt <- Sys.time()
n = 50

n
beta_a <- 1
alpha_a <- 1
gamma_a <- 0
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computera
registerDoParallel(cl)

n2 <- 11500
n22 <- 10000
AA <- rep(0,12)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
{
  
  unif_rv <- runif(n,0,1)
  x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
  elll <- function(par12)
  {
    aa <- par12[1]
    gg <- par12[2]
    z <- (x - gg) / aa
    b1 <- exp(-z)
    
    bb <-(-1/n) * log(1 - b1)
    bb <- 1/sum(bb)
    
    b3 <- b1 * ((1-b1)^(bb-1))
    
    # return( log(prod(b3)) + ( n * (log(bb) - log(aa)) ) )
    b2 <- log(1-b1)
    b2 <- ((-1) * (aa/n) * sum(b2))^n
    b3 <- b1 * ((1-b1)^(bb-1))

    return( log(prod(b3)) - log(b2) )
  }
  
  # n3 <- 150
  
  # x_1<-seq(0.2, 3, length.out = n3)
  # y<-seq(0, (min(x)- 0.001), length.out = n3)
  # z2<-matrix(0,nrow = n3,ncol = n3)
  # for(k in 1:n3)
  # {
  #   for(l in 1:n3)
  #   {
  #     vec_aagg <- c(x_1[k],y[l])
  #     z2[k,l] <- elll(vec_aagg)
  #   }
  # }
  # x_1<-seq(0.45, 1.65, by = 0.005)
  # y<-seq(-0.17, (min(x)- 0.001), by = 0.001)
  # z2<-matrix(0,nrow = length(x_1),ncol = length(y))
  # for(k in 1:length(x_1))
  # {
  #   for(l in 1:length(y))
  #   {
  #     vec_aagg <- c(x_1[k],y[l])
  #     z2[k,l] <- elll(vec_aagg)
  #   }
  # }
  # 
  # a_g_0 <- which(z2 == max(z2), arr.ind = TRUE)
  # aa_m <- x_1[a_g_0[1]]
  # gg_m <- y[a_g_0[2]]
  
  a_g_0 <- optim(c(1,0), elll, control = list(fnscale=-1))$par
  aa_m <- a_g_0[1]
  gg_m <- a_g_0[2]
  
  z <- (x - gg_m) / aa_m
  b1 <- exp(-z)
  b2 <- log(1-b1)
  bb_m <-(-1/n) * b2
  bb_m <- 1/sum(bb_m)
  
  
  if(bb_m <= 8) # && gg_m <= 0.25 && bb_m >= 0.25 &&  0.5 <= aa_m && aa_m <= 1.6)
  {
    q_p_w <- gg_m - (aa_m * log(1 - pp^(1/bb_m)))
    c(bb_m, aa_m, gg_m,q_p_w)
  }
}

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:12,1:n22]

beta_mle <- AA[1,]
hist(beta_mle, freq = FALSE, breaks = 70)
length(beta_mle)
beta_mle_est <- mean(beta_mle)
bias_beta_mle_est <- beta_mle_est - beta_a
rmse_beta_mle_est <- sqrt(mean((beta_mle - beta_a)^2))

alpha_mle <- AA[2,]
hist(alpha_mle, freq = FALSE)
# alpha_mle
length(alpha_mle)
alpha_mle_est <- mean(alpha_mle)
bias_alpha_mle_est <- alpha_mle_est - alpha_a
rmse_alpha_mle_est <- sqrt(mean((alpha_mle - alpha_a)^2))

gamma_mle <- AA[3,]
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
gamma_mle_est <- mean(gamma_mle)
bias_gamma_mle_est <- gamma_mle_est - gamma_a
rmse_gamma_mle_est <- sqrt(mean((gamma_mle - gamma_a)^2))

rbind(c(beta_a, beta_mle_est, bias_beta_mle_est, rmse_beta_mle_est), 
      c(alpha_a, alpha_mle_est,bias_alpha_mle_est,rmse_alpha_mle_est), 
      c(gamma_a, gamma_mle_est, bias_gamma_mle_est, rmse_gamma_mle_est))
p_r
c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r)

q_p <- gamma_a - (alpha_a * log(1 - pp^(1/beta_a)))
par_q_p <- c(beta_a, alpha_a, gamma_a, q_p)
q_s <- numeric()
for(ind4 in 1:12)
{
  ests <- AA[ind4,]
  mean_ests <- mean(ests)
  bias_p <- mean_ests - par_q_p[ind4]
  rmse_p <- sqrt(mean((ests - par_q_p[ind4])^2))
  q_s <- rbind(q_s, c(par_q_p[ind4], mean_ests, bias_p,rmse_p))
}
pp_bias <- q_s[-(1:3),3]
pp_rmse <- q_s[-(1:3),4]
round(cbind(pp, pp_bias, pp_rmse), digits = 4)
round(c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r), digits = 4)
Sys.time()-strt


==> Rcodes/Monte_Carlo_Simulations/MMLE_III_Parameter_and_Quantile_Estimation.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
strt <- Sys.time()
n = 50
n

beta_a <- 1
alpha_a <- 1
gamma_a <- 0
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computera
registerDoParallel(cl)

n2 <- 15000
n22 <- 10000
AA <- rep(0,12)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x <- sort(x)
    elll <- function(par12)
    {
      aa <- par12[1]
      gg <- par12[2]
      
      # # for small beta 0.25 initial c(0.75,-0.02) and sometimes for n = 20(with any beta)
      # z <- (x - gg) / aa
      # b1 <- exp(-z)
      # b2 <- (1-b1)
      # bb <- log(b2)
      # bb <- -n / sum(bb)
      # b3 <- b2[-1]
      # return((-1) * ((bb/aa)^n) * exp(-sum(z))
      #        * ((prod(b3))^(bb-1))
      #        * ( (x[1] - gg) * ((b2[1])^(bb-1)) ) / (x[2] - gg))   # for small beta 0.25 initial c(0.75,-0.02)
      
      # for beta>=1 and n>=50
      if(x[1] > gg && aa > 0){
        z <- (x - gg) / aa
        b1 <- exp(-z)
        b2 <- (1-b1)
        b4 <- log(b2)
        bb <- -n / sum(b4)
        return((-1) * ( (n*log(bb)) - (n*log(aa)) - sum(z) - log(x[2] - gg)
                        + ((bb-1)*sum(b4[-1]))
                        + log((x[1] - gg) * ((b2[1])^(bb-1))) ))   # for beta>=1 and n>=50
      }else{
        return(10^10)
      }
    }
    
    aa_0 <- 1
    gg_0 <- 0
    repeat{
      
      a_g_0 <- optim(c(aa_0, gg_0), elll)$par
      warnings()
      aa_m <- a_g_0[1]
      gg_m <- a_g_0[2]
      
      if (abs(aa_m - aa_0) < 10^{-5} &&  abs(gg_m - gg_0) < 10^{-5}){
        break
      }
      aa_0 <- aa_m
      gg_0 <- gg_m
      
    }
    
    z <- (x - gg_m) / aa_m
    b1 <- exp(-z)
    b2 <- (1-b1)
    bb <- log(b2)
    bb_m <- -n / sum(bb)
    
    if(bb_m <= 8 
      && is.nan(bb_m) != TRUE)
    {
      q_p_w <- gg_m - (aa_m * log(1 - pp^(1/bb_m)))
      c(bb_m, aa_m, gg_m,q_p_w)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:12,1:n22]

beta_mle <- AA[1,]
hist(beta_mle, freq = FALSE)
length(beta_mle)
beta_mle_est <- mean(beta_mle)
bias_beta_mle_est <- beta_mle_est - beta_a
rmse_beta_mle_est <- sqrt(mean((beta_mle - beta_a)^2))

alpha_mle <- AA[2,]
hist(alpha_mle, freq = FALSE)
length(alpha_mle)
alpha_mle_est <- mean(alpha_mle)
bias_alpha_mle_est <- alpha_mle_est - alpha_a
rmse_alpha_mle_est <- sqrt(mean((alpha_mle - alpha_a)^2))

gamma_mle <- AA[3,]
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
gamma_mle_est <- mean(gamma_mle)
bias_gamma_mle_est <- gamma_mle_est - gamma_a
rmse_gamma_mle_est <- sqrt(mean((gamma_mle - gamma_a)^2))

rbind(c(beta_a, beta_mle_est, bias_beta_mle_est, rmse_beta_mle_est),
      c(alpha_a, alpha_mle_est,bias_alpha_mle_est,rmse_alpha_mle_est),
      c(gamma_a, gamma_mle_est, bias_gamma_mle_est, rmse_gamma_mle_est))
p_r
c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r)

q_p <- gamma_a - (alpha_a * log(1 - pp^(1/beta_a)))
par_q_p <- c(beta_a, alpha_a, gamma_a, q_p)
q_s <- numeric()
for(ind4 in 1:12)
{
  ests <- AA[ind4,]
  mean_ests <- mean(ests)
  bias_p <- mean_ests - par_q_p[ind4]
  rmse_p <- sqrt(mean((ests - par_q_p[ind4])^2))
  q_s <- rbind(q_s, c(par_q_p[ind4], mean_ests, bias_p,rmse_p))
}
pp_bias <- q_s[-(1:3),3]
pp_rmse <- q_s[-(1:3),4]
round(cbind(pp, pp_bias, pp_rmse), digits = 4)
round(c(bias_beta_mle_est, rmse_beta_mle_est, 
        bias_alpha_mle_est, rmse_alpha_mle_est, 
        bias_gamma_mle_est, rmse_gamma_mle_est, p_r), digits = 4)
Sys.time()-strt

==> Rcodes/Monte_Carlo_Simulations/MMLE_II_Parameter_and_Quantile_Estimation.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
strt <- Sys.time()
n = 50
n
r = 1

beta_a <- 1
alpha_a <- 1
gamma_a <- 0
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computera
registerDoParallel(cl)

n2 <- 15000
n22 <- 10000
AA <- rep(0,3)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x <- sort(x)
    elll <- function(par12)
    {
      aa <- par12[1]
      gg <- par12[2]
      
      if(x[1] > gg && aa > 0){
        z <- (x - gg) / aa
        bb <- log(r/(n+1)) / log(1 - exp(-z[r]))
        
        b1 <- exp(-z)
        b2 <- (bb-1) * log(1-b1)
        # b2 <- (1-b1)
        # return((-1) * ((bb/aa)^n) * exp(-sum(z)) * ((prod(b2))^(bb-1)))
        return((-1) * ((n*log(bb)) - (n*log(aa)) - sum(z) + (sum(b2))))
      }else{
        return(10^10)
      }
      
    }
    
    #a_g_0 <- optim(c(0.75,-0.2), elll)$par
    aa_0 <- 1
    gg_0 <- 0
    repeat{
      
      a_g_0 <- optim(c(aa_0, gg_0), elll)$par
      aa_m <- a_g_0[1]
      gg_m <- a_g_0[2]
      
      if (abs(aa_m - aa_0) < 10^{-5} &&  abs(gg_m - gg_0) < 10^{-5}){
        break
      }
      aa_0 <- aa_m
      gg_0 <- gg_m
      
    }
    
    # x_1<-seq(0.5, 5, by = 0.01)
    # y<-seq(-0.001, 0.005, by = 0.0005)
    # z2<-matrix(0,nrow = length(x_1),ncol = length(y))
    # for(k in 1:length(x_1))
    # {
    #   for(l in 1:length(y))
    #   {
    #     vec_aagg <- c(x_1[k],y[l])
    #     z2[k,l] <- elll(vec_aagg)
    #   }
    # }
    # 
    # a_g_0 <- which(z2 == max(z2), arr.ind = TRUE)
    # aa_m <- x_1[a_g_0[1]]
    # gg_m <- y[a_g_0[2]]
    
    z <- (x - gg_m) / aa_m
    # bb_m <- (log(r)-log(n+1)) / log(1 - exp(-z[r])) 
    bb_m <- log(r/(n+1)) / log(1 - exp(-z[r]))
    
    if(bb_m <= 8)
    {
      q_p_w <- gg_m - (aa_m * log(1 - pp^(1/bb_m)))
      c(bb_m, aa_m, gg_m,q_p_w)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:12,1:n22]

beta_mle <- AA[1,]
hist(beta_mle, freq = FALSE)
length(beta_mle)
beta_mle_est <- mean(beta_mle)
bias_beta_mle_est <- beta_mle_est - beta_a
rmse_beta_mle_est <- sqrt(mean((beta_mle - beta_a)^2))

alpha_mle <- AA[2,]
hist(alpha_mle, freq = FALSE)
length(alpha_mle)
alpha_mle_est <- mean(alpha_mle)
bias_alpha_mle_est <- alpha_mle_est - alpha_a
rmse_alpha_mle_est <- sqrt(mean((alpha_mle - alpha_a)^2))

gamma_mle <- AA[3,]
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
gamma_mle_est <- mean(gamma_mle)
bias_gamma_mle_est <- gamma_mle_est - gamma_a
rmse_gamma_mle_est <- sqrt(mean((gamma_mle - gamma_a)^2))

rbind(c(beta_a, beta_mle_est, bias_beta_mle_est, rmse_beta_mle_est),
      c(alpha_a, alpha_mle_est,bias_alpha_mle_est,rmse_alpha_mle_est),
      c(gamma_a, gamma_mle_est, bias_gamma_mle_est, rmse_gamma_mle_est))
p_r


q_p <- gamma_a - (alpha_a * log(1 - pp^(1/beta_a)))
par_q_p <- c(beta_a, alpha_a, gamma_a, q_p)
q_s <- numeric()
for(ind4 in 1:12)
{
  ests <- AA[ind4,]
  mean_ests <- mean(ests)
  bias_p <- mean_ests - par_q_p[ind4]
  rmse_p <- sqrt(mean((ests - par_q_p[ind4])^2))
  q_s <- rbind(q_s, c(par_q_p[ind4], mean_ests, bias_p,rmse_p))
}
pp_bias <- q_s[-(1:3),3]
pp_rmse <- q_s[-(1:3),4]
round(cbind(pp, pp_bias, pp_rmse), digits = 4)
round(c(bias_beta_mle_est, rmse_beta_mle_est, 
        bias_alpha_mle_est, rmse_alpha_mle_est, 
        bias_gamma_mle_est, rmse_gamma_mle_est, p_r), digits = 4)
Sys.time()-strt


==> Rcodes/Monte_Carlo_Simulations/MMLE_I_Parameter_and_Quantile_Estimation.R <==
#!/home/kiranp/local/R-3.1.1/bin/Rscript

rm(list = ls())
library(doParallel)
strt <- Sys.time()
n = 50
n
beta_a <- 1
alpha_a <- 1
gamma_a <- 0
pp <- c(0.01,0.05,0.10,0.25,0.50,0.75,0.90,0.95,0.99)

#setup parallel backend to use many processors
cores=detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computera
registerDoParallel(cl)

n2 <- 15000
n22 <- 10000
AA <- rep(0,12)

AA <- foreach(ind = 1:n2, .combine = cbind) %dopar%
  {
    
    unif_rv <- runif(n,0,1)
    x <- gamma_a - alpha_a * log(1 - (unif_rv^(1/beta_a)))
    x <- sort(x)
    gg_init <- x[1]
    x_o <- x[-1]
    x <- x_o - gg_init
    
    elll <- function(aa)
    {
      
      z <- x / aa
      b1 <- exp(-z)
      
      bb <- (-1/(n-1)) * log(1 - b1)
      bb <- 1/sum(bb)
      
      b2 <- log(1-b1)
      b2 <- ((-1) * (aa/(n-1)) * sum(b2))^(n-1)
      b3 <- b1 * ((1-b1)^(bb-1))
      return( log(prod(b3)) - log(b2) )
      # return( (prod(b3)/b2) )
    }
    
    aa_init <- optim(alpha_a, elll, method = "Brent", lower = 0.1 , upper = 5, control = list(fnscale=-1))$par
    
    # x_1 <- seq(0.7, 1.6, by = 0.001)
    # z2 <- rep(0,length(x_1))
    # for(k in 1:length(x_1))
    # {
    #   vec_aa <- x_1[k]
    #   z2[k]<- elll(vec_aa)
    # }
    # 
    # a_g_0 <- which(z2 == max(z2))
    # aa_m <- x_1[a_g_0[1]]
    
    z <- x / aa_init
    b1 <- exp(-z)
    
    bb_init <-(-1/(n-1)) * log(1 - b1)
    bb_init <- 1/sum(bb_init)
    
    # c(bb_m, aa_m, gg_m)
    
    #step-2
    
    h_3 <- function(t)
    {
      ((1- (t^bb_init))^n) / (1-t)
    }
    # out6 <- alpha_int * integrate(h_3,0,Inf)$value
    h3 <- 0.002
    zzz <- seq(0,0.999, by = h3)
    n1 <- length(zzz)
    y1_zzz <- h_3(zzz[1])
    for(ind3 in 2:(n1-1))
    {
      zzz1 <- zzz[ind3]
      y1_zzz <- y1_zzz + (2 * h_3(zzz1))
    }
    out6 <- aa_init * (h3/2) * ( y1_zzz + h_3(zzz[n1]))
    
    gg_bc <- gg_init - out6  #step-3
    
    x <- x_o - gg_bc
    
    elll <- function(aa)
    {
      
      z <- x / aa
      b1 <- exp(-z)
      
      bb <- (-1/(n-1)) * log(1 - b1)
      bb <- 1/sum(bb)
      
      b2 <- log(1-b1)
      b2 <- ((-1) * (aa/(n-1)) * sum(b2))^(n-1)
      b3 <- b1 * ((1-b1)^(bb-1))
      return( log(prod(b3)) - log(b2) )
      # return( (prod(b3)/b2) )
    }
    
    aa_bc <- optim(alpha_a, elll, method = "Brent", lower = 0.1 , upper = 5, control = list(fnscale=-1))$par
    
    # x_1 <- seq(0.7, 1.6, by = 0.001)
    # z2 <- rep(0,length(x_1))
    # for(k in 1:length(x_1))
    # {
    #   vec_aa <- x_1[k]
    #   z2[k]<- elll(vec_aa)
    # }
    # 
    # a_g_0 <- which(z2 == max(z2))
    # aa_m <- x_1[a_g_0[1]]
    
    z <- x / aa_bc
    b1 <- exp(-z)
    
    bb_bc <-(-1/(n-1)) * log(1 - b1)
    bb_bc <- 1/sum(bb_bc)
    
    
    
    if(bb_bc <= 8) 
    {
      q_p_bc <- gg_bc - (aa_bc * log(1 - pp^(1/bb_bc)))
      c(bb_bc, aa_bc, gg_bc,q_p_bc)
    }
  }

stopCluster(cl)
ncol(AA)
p_r <- (n2 - ncol(AA))/n2
AA <- AA[1:12,1:n22]

beta_mle <- AA[1,]
hist(beta_mle, freq = FALSE)
length(beta_mle)
beta_mle_est <- mean(beta_mle)
bias_beta_mle_est <- beta_mle_est - beta_a
rmse_beta_mle_est <- sqrt(mean((beta_mle - beta_a)^2))

alpha_mle <- AA[2,]
hist(alpha_mle, freq = FALSE)
length(alpha_mle)
alpha_mle_est <- mean(alpha_mle)
bias_alpha_mle_est <- alpha_mle_est - alpha_a
rmse_alpha_mle_est <- sqrt(mean((alpha_mle - alpha_a)^2))

gamma_mle <- AA[3,]
hist(gamma_mle, freq = FALSE)
length(gamma_mle)
gamma_mle_est <- mean(gamma_mle)
bias_gamma_mle_est <- gamma_mle_est - gamma_a
rmse_gamma_mle_est <- sqrt(mean((gamma_mle - gamma_a)^2))

rbind(c(beta_a, beta_mle_est, bias_beta_mle_est, rmse_beta_mle_est),
      c(alpha_a, alpha_mle_est,bias_alpha_mle_est,rmse_alpha_mle_est),
      c(gamma_a, gamma_mle_est, bias_gamma_mle_est, rmse_gamma_mle_est))
p_r
c(bias_beta_mle_est, rmse_beta_mle_est, 
  bias_alpha_mle_est, rmse_alpha_mle_est, 
  bias_gamma_mle_est, rmse_gamma_mle_est, p_r)

q_p <- gamma_a - (alpha_a * log(1 - pp^(1/beta_a)))
par_q_p <- c(beta_a, alpha_a, gamma_a, q_p)
q_s <- numeric()
for(ind4 in 1:12)
{
  ests <- AA[ind4,]
  mean_ests <- mean(ests)
  bias_p <- mean_ests - par_q_p[ind4]
  rmse_p <- sqrt(mean((ests - par_q_p[ind4])^2))
  q_s <- rbind(q_s, c(par_q_p[ind4], mean_ests, bias_p,rmse_p))
}
pp_bias <- q_s[-(1:3),3]
pp_rmse <- q_s[-(1:3),4]
round(cbind(pp, pp_bias, pp_rmse), digits = 4)
round(c(bias_beta_mle_est, rmse_beta_mle_est, 
        bias_alpha_mle_est, rmse_alpha_mle_est, 
        bias_gamma_mle_est, rmse_gamma_mle_est, p_r), digits = 4)


print("Bias of Quantiles")
cat(round(q_s[4:12,3], digits = 4), sep = " & ")
print("RMSE of Quantiles")
cat(round(q_s[4:12,4], digits = 4), sep = " & ")
print("Bias and RMSE of Parameters")
cat(round(c(bias_beta_mle_est, rmse_beta_mle_est, 
        +         bias_alpha_mle_est, rmse_alpha_mle_est, 
        +         bias_gamma_mle_est, rmse_gamma_mle_est, p_r), digits = 4), sep = " & ")
Sys.time()-strt
